LAMOST Observations in 15 \textit{K}2 Campaigns: I. Low resolution spectra from LAMOST DR6

The LAMOST-\textit{K}2 (L\textit{K}2) project, initiated in 2015, aims to collect low-resolution spectra of targets in the \textit{K}2 campaigns, similar to LAMOST-\textit{Kepler} project. By the end of 2018, a total of 126 L\textit{K}2 plates had been observed by LAMOST. After cross-matching the catalog of the LAMOST data release 6 (DR6) with that of the \textit{K}2 approved targets, we found 160,619 usable spectra of 84,012 objects, most of which had been observed more than once. The effective temperature, surface gravity, metallicity, and radial velocity from 129,974 spectra for 70,895 objects are derived through the LAMOST Stellar Parameter Pipeline (LASP). The internal uncertainties were estimated to be 81 K, 0.15 dex, 0.09 dex and 5 kms$^{-1}$, respectively, when derived from a spectrum with a signal-to-noise ratio in the $g$ band (SNR$_g$) of 10. These estimates are based on results for targets with multiple visits. The external accuracies were assessed by comparing the parameters of targets in common with the APOGEE and GAIA surveys, for which we generally found linear relationships. A final calibration is provided, combining external and internal uncertainties for giants and dwarfs, separately. We foresee that these spectroscopic data will be used widely in different research fields, especially in combination with \textit{K}2 photometry.

==> complex.sh <==
latex LK2v1.0.tex
bibtex LK2v1.0
latex LK2v1.0.tex
latex LK2v1.0.tex
dvipdf LK2v1.0.dvi LK2v1.0.pdf
